Dimension-Free Isoperimetry Near Gaussian Contact Points

We establish a dimension-free Gaussian-contact theorem for products of weighted Riemannian manifolds. If the one-factor isoperimetric profile is concave and $C^2$, dominates a scaled Gaussian profile, and touches it at an arbitrary interior volume $b$, then the product isoperimetric profile coincides with the one-factor profile on a nontrivial dimension-independent neighborhood of both $b$ and $1-b$. When the one-factor profile is not Gaussian, all minimizers in these neighborhoods are coordinate cylinders. This extends Barthe's Gaussian-comparison theorem (2001) from a contact volume to an interval. For products of intervals and circles, we establish an explicit central half-width of $9/625=0.0144$, resolving Glaudo's dimension-free isoperimetric open problem (2024).

==> certify_circle_cube_0144.py <==
#!/usr/bin/env python3
"""Exact interval certificate: cube and circle-product half-width 9/625.

Only standard-library modules are used. Accepted inequalities use integer and
rational arithmetic with outward rounding; the normal inverse only proposes a
bracket, which is then checked. This certifies the finite scalar inequalities,
not the geometric/analytic arguments in the companion manuscript.
Run: python certify_circle_cube_0144.py
"""
from fractions import Fraction as F
from math import isqrt, sqrt, tan, pi, floor, ceil
from statistics import NormalDist
import time, json

S=10**35

def need(ok,msg):
    if not ok: raise AssertionError(msg)
def ceildiv(a,b): return -((-a)//b)

class IV:
    """Closed intervals with endpoints integer multiples of 10^-35."""
    __slots__=('lo','hi')
    def __init__(self,x=0,hi=None,raw=False):
        if raw:self.lo,self.hi=x,hi;return
        if isinstance(x,IV):self.lo,self.hi=x.lo,x.hi;return
        x=F(x)
        self.lo=(x.numerator*S)//x.denominator
        self.hi=ceildiv(x.numerator*S,x.denominator)
    @staticmethod
    def bounds(lo,hi): return IV(lo,hi,raw=True)
    def __add__(a,b):
        b=IV(b);return IV.bounds(a.lo+b.lo,a.hi+b.hi)
    __radd__=__add__
    def __neg__(a):return IV.bounds(-a.hi,-a.lo)
    def __sub__(a,b):return a+-IV(b)
    def __rsub__(a,b):return IV(b)+-a
    def __mul__(a,b):
        b=IV(b);v=[a.lo*b.lo,a.lo*b.hi,a.hi*b.lo,a.hi*b.hi]
        return IV.bounds(min(v)//S,ceildiv(max(v),S))
    __rmul__=__mul__
    def inv(a):
        if a.hi<0:return -(-a).inv()
        need(a.lo>0,'interval division by nonpositive interval')
        return IV.bounds((S*S)//a.hi,ceildiv(S*S,a.lo))
    def __truediv__(a,b):return a*IV(b).inv()
    def __rtruediv__(a,b):return IV(b)*a.inv()
    def square(a):
        lo=0 if a.lo<=0<=a.hi else min(a.lo*a.lo,a.hi*a.hi)
        hi=max(a.lo*a.lo,a.hi*a.hi)
        return IV.bounds(lo//S,ceildiv(hi,S))
    def __pow__(a,n):
        need(isinstance(n,int) and n>=0,'nonnegative integer exponent')
        if n==0:return IV(1)
        if n==2:return a.square()
        z=IV(1)
        for _ in range(n):z=z*a
        return z
    def sqrt(a):
        need(a.lo>=0,'negative square root')
        l=isqrt(a.lo*S);h=isqrt(a.hi*S)
        if h*h<a.hi*S:h+=1
        return IV.bounds(l,h)
    def lower(a):return F(a.lo,S)
    def upper(a):return F(a.hi,S)
    def midfloat(a):return (a.lo+a.hi)/(2*S)
    def __repr__(a):return f'[{a.lo/S:.14g},{a.hi/S:.14g}]'

def atan_rat(x,n=30):
    hi=sum(((-1)**k)*x**(2*k+1)/(2*k+1) for k in range(n+1))
    return hi-x**(2*n+3)/(2*n+3),hi
l5,u5=atan_rat(F(1,5));l239,u239=atan_rat(F(1,239))
PL,PU=16*l5-4*u239,16*u5-4*l239
PI=IV.bounds(IV(PL).lo,IV(PU).hi)
PH0=1/(2*PI).sqrt()

def expneg(x,n=None):
    x=IV(x);need(x.lo>=0,'expneg argument')
    if n is None:n=60 if x.hi<=8*S else 120
    need(n%2==0,'even upper Taylor degree')
    term=IV(1);total=term;odd=None
    for k in range(1,n+1):
        term=-term*x/k;total=total+term
        if k==n-1:odd=total
    return IV.bounds(odd.lo,total.hi)

def gint(z,n=None):
    z=IV(z);need(z.lo>=0,'gint argument')
    if n is None:n=60 if (z*z/2).hi<=8*S else 120
    term=z;total=term;odd=None
    zz=z*z
    for k in range(1,n+1):
        term=-term*zz*F(2*k-1,2*k*(2*k+1));total=total+term
        if k==n-1:odd=total
    return IV.bounds(odd.lo,total.hi)

def Phi_neg(z):return IV(F(1,2))-PH0*gint(z)
def phi(z):return PH0*expneg(IV(z)**2/2)

def sincos(z):
    z=IV(z);zz=z*z
    st=z;ct=IV(1);ss=st;cc=ct
    for k in range(1,19):
        st=-st*zz/F((2*k)*(2*k+1));ss=ss+st
        ct=-ct*zz/F((2*k-1)*(2*k));cc=cc+ct
        if k==17:sl,cl=ss.lo,cc.lo
    return IV.bounds(sl,ss.hi),IV.bounds(cl,cc.hi)

def Mtail(v,a):
    """E (|sqrt(v) G|-a)_+^2; v,a strictly positive."""
    v=IV(v);a=IV(a);sv=v.sqrt();z=a/sv
    ans=2*((v+a*a)*Phi_neg(z)-a*sv*phi(z))
    need(ans.hi>=0,'tail second moment upper')
    return IV.bounds(max(0,ans.lo),ans.hi)

def Q(v,r):
    v=IV(v);r=IV(r)
    return v/2-Mtail(v,r)+Mtail(v,2*r)/2

def gaussian_H(q):
    q=F(q);den=10**7
    n=ceil(NormalDist().inv_cdf(1-float(q))*den)
    while True:
        z=F(n,den)
        if Phi_neg(z).hi<=IV(q).lo:break
        n+=1
    ans=expneg(IV(z)**2/2)/IV(q)
    # H(q)=exp(-Phi^{-1}(q)^2/2)/q for the unit cube
    return F((ans.lo*10**12)//S,10**12)


def constants():
    ep=F(9,625);T=F('0.03610329');c=F(1,2)-ep
    phu=F('0.39894229');phl=F('0.39868236')
    C=F('28.17738');D=F('0.0002599155');k=F('0.108107')
    b=F('0.6875');lam=F('70.176')
    need(PH0.hi<IV(phu).lo,'phi0 upper')
    need(phi(T).lo>IV(phl).hi,'phi(T) lower')
    need((PH0*gint(T)).lo>IV(ep).hi,'quantile t<T')
    need((PH0*(1-expneg(IV(T)**2/2))).hi<IV(D).lo,'transport defect budget')
    cb=12*(1+expneg(IV(T)**2)/(PI*Phi_neg(T)**2))
    need(cb.hi<IV(C).lo,'BBJ C(T) upper')
    need(k*k>4*phu*C*D,'column L2 factor')
    need(C*D<phl,'nonzero barycenter')
    B0=2*(1+C)*b*b;B=B0+(1+b*b+T*b)*C
    need(lam>1 and lam>B and (lam-1)*(lam-B)>B0,'matrix budget bound')
    return locals()

def local_check(c,N=2048):
    ep=c['ep'];cc=c['c'];V=F('0.01942');h=F('0.199');ell=F('0.301')
    b0=F('0.037748');K0=F('3.316');theta0=F('1.1533')
    gap=h-ep
    shifted=ep+((IV(V+gap*gap)).sqrt()-gap)/2
    need(shifted.hi<IV(b0).lo,'clipped mean bound')
    need(b0<h,'clipped mean in interior')
    need(V<(cc-ell)**2,'tail mass <1/2 on entire range')
    K=8/(1+(1+8*PI*h*h).sqrt())
    need(K.lo>IV(K0).hi,'bounded-oscillation coefficient')
    dx=ell/N;lower=F(0)
    for j in range(1,N+1):
        x=j*dx;q=V/(V+(cc-x)**2)
        lower+=dx*gaussian_H(q)
    need(lower>theta0,'tail-angle integral >1.1533')
    need(IV(theta0).hi<PI.lo//2,'angle below pi/2')
    sinlo=sincos(theta0)[0]
    gup=1-sinlo
    gain=IV(K0)-gup/((h-b0)**2)
    need(gain.lo>IV(F(1,100)).hi,'strict local gain >1/100')
    return dict(riemann_intervals=N,theta_lower=float(lower),
                clipped_mean_bound=float(b0),tail_cost_upper=gup.hi/S,
                local_variance_gain_lower=gain.lo/S,
                allowed_variance=float(V))

def global_check(c,mesh=F(1,10000)):
    T,C,D,k,b,lam,phu,phl=[c[x] for x in ['T','C','D','k','b','lam','phu','phl']]
    dmin=F('0.0849');dmax=F(1)
    n=int((dmax-dmin)/mesh)
    need(dmin+n*mesh==dmax,'angular grid covers [0.0849,1]')
    need((F(1,2)-dmin)/mesh==int((F(1,2)-dmin)/mesh),'grid includes 1/2')
    minmargin=None;at=None
    for j in range(n):
        dl=dmin+j*mesh;du=dl+mesh;wu=1-dl
        if du<=F(1,2):
            low=IV(phl)*((1-dl)*Q(dl,b)+dl*Q(1-dl,b))
            mlo=1-du
        else:
            need(dl>=F(1,2),'no cell straddles 1/2')
            low=IV(phl)*Q(dl,b)
            mlo=dl
        th=IV(b)-T*IV(wu).sqrt()
        need(th.lo>0,'main cutoff stays positive')
        # The noncentral moment is increasing in variance and |mean|.
        mu=IV(T)*IV(wu).sqrt()
        mt=(Mtail(du,IV(b)-mu)+Mtail(du,IV(b)+mu))/2
        minor_bound=(4*b**3*IV(phu)/(3*IV(mlo).sqrt())).sqrt()
        minweight=min(du,wu)
        rem=2*IV(wu)*IV(wu).sqrt()*mt.sqrt()
        rem+=minor_bound*du*IV(minweight).sqrt()
        rem+=T*(IV(wu)*du/IV(2).sqrt()+b*b*du/2)
        up=lam*D+IV(k)*rem
        margin=low.lo-up.hi
        need(margin>0,f'angular interval {j}: {float(dl)} to {float(du)}')
        if minmargin is None or margin<minmargin:minmargin=margin;at=dl
    beta=C*D
    vup=2*IV(phu)*(beta+(phu-beta)*(1-(1-IV(dmin)).sqrt()))
    need(vup.hi<IV('0.019403').lo,'fiber variance <0.019403')
    need(vup.hi<IV('0.01942').lo,'global variance enters local lemma')
    return dict(angular_intervals=n,angle_cutoff=float(dmin),
                minimum_angular_margin=minmargin/S,minimum_margin_cell=float(at),
                fiber_variance_upper=vup.hi/S)

def main():
    start=time.monotonic()
    c=constants();print('PASS: basic constants and BBJ normalization inputs.',flush=True)
    local=local_check(c);print('PASS: local BV scalar certificate.',json.dumps(local,indent=2),flush=True)
    glob=global_check(c);print('PASS: complete angular interval exclusion.',json.dumps(glob,indent=2),flush=True)
    print('PASS: certified half-width 9/625 = 0.0144.',flush=True)
    print('Arithmetic is rigorous interval arithmetic, not a formal proof of analytic lemmas.',flush=True)
    out=dict(half_width='9/625',local=local,global_certificate=glob,
             seconds=time.monotonic()-start)
    print(json.dumps(out,indent=2))
if __name__=='__main__':main()

